Hopf algebra structures for the backward error analysis of ergodic stochastic differential equations

While backward error analysis does not generalise straightforwardly to the strong and weak approximation of stochastic differential equations, it extends for the sampling of ergodic dynamics. The calculation of the modified equation relies on tedious calculations and there is no expression of the modified vector field, in opposition to the deterministic setting. We uncover in this paper the Hopf algebra structures associated to the laws of composition and substitution of exotic aromatic S-series, relying on the new idea of clumping. We use these algebraic structures to provide the algebraic foundations of stochastic numerical analysis with S-series, as well as an explicit expression of the modified vector field as an exotic aromatic B-series.

==> planarforest.py <==
import sys
# -*- coding: utf-8 -*-
""" Make a beautiful TikZ drawing of a planar forest.

- A planar forest is beautiful if:
  - Each subtree is beautiful.
  - The subtrees are placed as compactly as possible, but with no two
    subtrees having a horizontal distance between them of less than one
    unit.
  - The root of each subtree are as evenly spaced out as possible.

- Trees are beautiful if:
  - The forest you get by removing the root of the tree is beautiful.
  - The vertical distance between the root and the next level of nodes
    is one unit.
  - The horizontal position of the root is the median of the horizontal
    positions of the roots of the subtrees.

- The one-node tree is beautiful.

- All nodes at the same level have the same vertical position.

planarforest is free software: you can redistribute it and/or modify it
under the terms of the GNU General Public License as published by the
Free Software Foundation, either version 3 of the License, or (at your
option) any later version.

planarforest is distributed in the hope that it will be useful, but
WITHOUT ANY WARRANTY; without even the implied warranty of
MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE. See the GNU General
Public License for more details.

You should have received a copy of the GNU General Public License along
with planarforest. If not, see <http://www.gnu.org/licenses/>.

:Authors: Håkon Marthinsen
:Date: 2014-03-18
:Version: 4
:Contact: hakon.marthinsen@gmail.com
"""


class Node(object):
    """A node in a planar forest."""
    def __init__(self, children=None, color='b', x_pos=0.0, parent=None, inner_label = '', outer_label = '', label_direction = '0'):
        if children is None:
            children = []
        self.children = children
        self.color = color
        self.x_pos = x_pos
        self.parent = parent
        self.border_left = [0.0]
        self.border_right = [0.0]
        self.inner_label = inner_label
        self.outer_label = outer_label
        self.label_direction = label_direction

    def __repr__(self):
        string = f"Node({self.color}, {self.inner_label}, {self.outer_label})\n"

        if len(self.children) > 0:
            string += "--- Children ---\n"
            for child in self.children:
                string += repr(child).replace("\n","\n  ") + "\n"
            string += '---/Children/---\n'

        return string

    def __str__(self):
        inner_label = self.inner_label
        if self.outer_label != "":
            outer_label = f",label={{ [label distance=-1mm]{self.label_direction}:{{ \\scriptsize {self.outer_label} }} }}"
        else:
            outer_label = ""

        """Generate TikZ commands to draw the tree."""
        string = f"\\node [{self.color + outer_label}] at ({self.x_pos}, 0.0) {{ {inner_label} }} \n"
        for child in self.children:
            string += child.tikz()
        string += ";\n"
        return string

    def tikz(self, draw_edge = True):
        inner_label = self.inner_label
        if self.outer_label != "":
            outer_label = f",label={{ [label distance=-1mm]{self.label_direction}:{{ \\scriptsize {self.outer_label} }} }}"
        else:
            outer_label = ""

        draw_edge_string = ""
        if not draw_edge:
            draw_edge_string = "edge from parent[draw=none]"

        """Returns TikZ commands for drawing this subtree. Internal usage."""
        string = f"child {{node [{self.color + outer_label}] at ({self.x_pos - self.parent.x_pos}, 1.0) {{ {inner_label} }} {draw_edge_string} \n"
        for child in self.children:
            string += child.tikz()
        string += "}\n"
        return string

    def add_child(self, node):
        self.children.append(node)
        self.children[-1].parent = self

    def add_sibling(self, node):
        self.parent.add_child(node)

    def shift_x(self, offset):
        """
        Shift the whole subtree with self as root to the right by
        an amount equal to offset.
        """
        self.x_pos += offset
        self.border_left = [el + offset for el in self.border_left]
        self.border_right = [el + offset for el in self.border_right]
        for child in self.children:
            child.shift_x(offset)

    def optimize(self):
        """Arrange nodes of the tree optimally."""
        for child in self.children:
            child.optimize()

        if len(self.children) > 0:
            # Do nothing for leaves.

            # Arrange subtrees compactly.
            forest = Forest(self.children)
            forest.arrange_subtrees()
            self.border_left = forest.border_left[:]
            self.border_right = forest.border_right[:]

            # Place node at median of subtree root positions and convert to
            # relative coordinates.
            self.x_pos = median([child.x_pos for child in self.children])
            self.shift_x(-self.x_pos)

            self.border_left.insert(0, 0.0)
            self.border_right.insert(0, 0.0)

class Cycle(Node):

    def __repr__(self):
        string = f"Cycle\n--- Trees ---\n"
        for child in self.children:
            string += repr(child).replace("\n","\n  ") + "\n"
        string += '---/Trees/---\n'

        return string

    def __str__(self):
        string = ""

        for child1, child2 in zip(self.children[:-1], self.children[1:]):
            string += "\\draw ({0},1.0) edge ({1},1.0);\n".format(child1.x_pos, child2.x_pos)

        string += "\\draw ({0},1.0) arc (90:270:0.5);\n".format(self.children[0].x_pos)
        string += "\\draw ({0},1.0) arc (90:-90:0.5);\n".format(self.children[-1].x_pos)
        string += "\\draw ({0},0.0) edge ({1},0.0);\n".format(self.children[0].x_pos, self.children[-1].x_pos)

        string += f"\\node [draw=none] at ({self.x_pos}, 0.0) {{ }} \n"

        for child in self.children:
            string += child.tikz(draw_edge = False)

        string += ";\n"

        return string

    def optimize(self):
        super().optimize()

        self.border_left[0] = self.children[0].border_left[0] - 0.1
        self.border_right[0] = self.children[-1].border_right[0] + 0.1

class Stolon:

    def __init__(self, nodes = []):
        self.nodes = nodes

    def __repr__(self):
        return f"Stolon({', '.join([str(n.x_pos) for n in self.nodes])})\n"


    def __str__(self):
        string = ""

        for node1, node2 in zip(self.nodes[:-1], self.nodes[1:]):
            string += "\\draw ({0},-0.1) edge ({1},-0.1);\n".format(node1.x_pos, node2.x_pos)
            string += "\\draw ({0},0.1) edge ({1},0.1);\n".format(node1.x_pos, node2.x_pos)

        string += "\n"

        return string
    
    def append(self, node):
        self.nodes.append(node)

class Forest(object):
    def __init__(self, nodes=None, stolons=None):
        if nodes is None:
            nodes = []
        if stolons is None:
            stolons = []
        self.nodes = nodes
        self.stolons = stolons
        self.border_left = []
        self.border_right = []

    def __repr__(self):
        string = "Forest()\n--- Trees ---\n"
        for tree in self.nodes:
            string += repr(tree).replace("\n", "\n  ") + "\n"
        string += "---/Trees/---\n"

        return string

    def __str__(self):
        """Generate TikZ commands to draw the forest."""
        string = "\\tikz[planar forest] {\n"
        string += "\n"

        for stolon in self.stolons:
            string += str(stolon)

        for subtree in self.nodes:
            string += str(subtree)
        
        string += "}"
        return string

    def set_unit(self, unit):
        self.unit = unit

    def append(self, node):
        self.nodes.append(node)

    def optimize(self):
        for subtree in self.nodes:
            subtree.optimize()
        self.arrange_subtrees()

    def arrange_subtrees(self):
        # Place optimal subtrees compactly.
        # First scan from left to right.
        self.border_left = self.nodes[0].border_left[:]
        self.border_right = self.nodes[0].border_right[:]
        for subtree in self.nodes[1:]:
            for level in range(min(len(self.border_right),
                                   len(subtree.border_left))):
                delta = subtree.border_left[level] - self.border_right[level]
                if delta < 1:
                    subtree.shift_x(1.0 - delta)
            # Update borders
            self.border_left += subtree.border_left[len(self.border_left):]
            self.border_right = subtree.border_right + \
                self.border_right[len(subtree.border_right):]

        # Save the subtree positions for scan left to right and reset.
        pos_l_to_r = [subtree.x_pos for subtree in self.nodes]
        for subtree in self.nodes:
            subtree.shift_x(self.nodes[-1].x_pos - subtree.x_pos)

        # Next, scan from right to left while keeping the outer trees fixed.
        self.border_left = self.nodes[-1].border_left[:]
        self.border_right = self.nodes[-1].border_right[:]
        for subtree in reversed(self.nodes[:-1]):
            for level in range(min(len(self.border_left),
                                   len(subtree.border_right))):
                delta = self.border_left[level] - subtree.border_right[level]
                if delta < 1:
                    subtree.shift_x(delta - 1.0)
            # Update borders
            self.border_right += subtree.border_right[len(self.border_right):]
            self.border_left = subtree.border_left + \
                self.border_left[len(subtree.border_left):]

        # Save the subtree positions for scan right to left and reset middle
        # subtree positions.
        pos_r_to_l = [subtree.x_pos for subtree in self.nodes]
        for subtree in self.nodes[1:-1]:
            subtree.shift_x(self.nodes[0].x_pos - subtree.x_pos)

        # Place subtrees as close to evenly spaced out as possible.
        if len(self.nodes) > 1:
            optimal_dist = (pos_r_to_l[-1] -
                            pos_r_to_l[0]) / (len(self.nodes) - 1)
        for i in range(1, len(self.nodes) - 1):
            optimal_pos = i * optimal_dist + self.nodes[0].x_pos
            if optimal_pos < pos_l_to_r[i]:
                self.nodes[i].shift_x(pos_l_to_r[i] - self.nodes[i].x_pos)
            elif optimal_pos > pos_r_to_l[i]:
                self.nodes[i].shift_x(pos_r_to_l[i] - self.nodes[i].x_pos)
            else:
                self.nodes[i].shift_x(optimal_pos - self.nodes[i].x_pos)


def median(vector):
    """Calculate median of sorted vector."""
    length = len(vector)
    middle = length // 2
    if length % 2 == 1:
        return vector[middle]
    else:
        return 0.5 * (vector[middle] + vector[middle - 1])


def decode_node_info(string):
    color = ''
    inner_label = ''
    outer_label = ''
    label_direction = '0'
    if string.count('_') == 2:
        color, outer_label, label_direction = tuple( string.split('_') )
    elif string.count('_') == 1:
        color, outer_label = tuple( string.split('_') )
    else:
        color = string

    if color == 't':
        color = 'l'
        inner_label = outer_label
        outer_label = ''
    if color == 'i':
    	color = 'lc'
    	inner_label = outer_label
    	outer_label = ''
    elif color == 'x':
        color = 'l'
        inner_label = '$\\times$'
    elif color.isdigit():
        inner_label = color
        color = 'lc'
    elif color == '...':
        inner_label = '$\\cdot \\cdot \\cdot$'
        color = 'l'

    return (color, inner_label, outer_label, label_direction)

def generate_forest(string):

    #log = open("log.txt", "w")

    if len(string) == 0:
        return "\emptyset"

    level = 0
    forest = Forest()

    cache = ''
    level = 0
    current_node = None
    current_stolon = None
    new_node = None
    new_stolon = None
    for c in string + ',':
        # create new node
        if c in ['[', ',', '=', ']', '(', ')']:
            if c == '(':
                new_node = Cycle()

            elif cache != '':
                color, inner_label, outer_label, label_direction = decode_node_info(cache)
                cache = ''

                new_node = Node(
                                color = color, 
                                inner_label = inner_label, 
                                outer_label = outer_label, 
                                label_direction = label_direction,
                            )

            if new_node is not None:
                if level == 0:
                    forest.append(new_node)
                else:
                    current_node.add_child(new_node)

                if c in ['[', '(']:
                    level += 1
                    current_node = new_node

                new_node = None

            if c == '=':
                if current_stolon is None:
                    forest.stolons.append(Stolon(nodes = [forest.nodes[-1]]))
                    current_stolon = forest.stolons[-1]
                else:
                    current_stolon.append(forest.nodes[-1])
            elif c == ',' and level == 0 and current_stolon is not None:
                current_stolon.append(forest.nodes[-1])
                current_stolon = None
            elif c in [']', ')']:
                level -= 1
                current_node = current_node.parent

            continue

        cache += c

    forest.optimize()

    #log.close()

    return forest

